Color-Kinematics Duality for Pure Yang-Mills and Gravity at One and Two Loops

We provide evidence in favor of the conjectured duality between color and kinematics for the case of nonsupersymmetric pure Yang-Mills amplitudes by constructing a form of the one-loop four-point amplitude of this theory that makes the duality manifest. Our construction is valid in any dimension. We also describe a duality-satisfying representation for the two-loop four-point amplitude with identical four-dimensional external helicities. We use these results to obtain corresponding gravity integrands for a theory containing a graviton, dilaton, and antisymmetric tensor, simply by replacing color factors with specified diagram numerators. Using this, we give explicit forms of ultraviolet divergences at one loop in four, six, and eight dimensions, and at two loops in four dimensions.

==> anc/numerators.m <==
(* ::Package:: *)

(*
This file contains the BCJ numerators, along with their corresponding
propagators, for four-point one-loop nonsupersymmetric Yang-Mills theory. 

The variables "numerators[[i]]" (i.e. entry "i" in the variable "numerators")
and "propagators[[i]]" provide the numerator and propagators for the 
diagram "i". Using the notation of Eq. (3.1), the diagrams corresponding
to the seven diagrams in Fig. 6 are:

i=1 : The box diagram n[1234],
i=2 : The triangle diagram n[12(34)],
i=3 : The triangle diagram n[23(41)],
i=4 : The triangle diagram n[(12)34],
i=5 : The triangle diagram n[1(23)4],
i=6 : The bubble diagram n[(12)(34)],
i=7 : The bubble diagram n[(23)(41)].


In the numerators, there are nine free coefficients denoted by
c[1]-c[9]. The corresponding color factors are obtained by dressing
each cubic vertex with an \tilde{f}^{abc} color factor, with the 
diagrams drawn in a planar fashion with the indicated ordering of legs.

Regarding notation,

Ds is the state-counting parameter (tex: $D_s$); 

R[P] is the inverse propagator, (tex: $P^2$);

ee[i,j] is the dot product of two polarization vectors 
(tex: $\varepsilon_i\cdot\varepsilon_j$);

ke[i,j] is the dot product of external momenta with a polarization vector 
(tex: $k_i\cdot\varepsilon_j$);

le[5,j] is the dot product of loop momentum--denoted l[5]--with a polarization vector 
(tex: $l_5\cdot\varepsilon_j$).

For the nonsupersymmetric pure Yang-Mills theory discussed in the
paper, four of the free coefficients should be fixed using the replacement,
"noGravityBubblesOnExternalLegs." This replacement eliminates
contributions from bubble-on-external-leg diagrams in the
nonsupersymmetric double-copy gravity theory after integration.
*)


noGravityBubblesOnExternalLegs = {c[1] -> 6*c[3], 
     c[4] -> (-2*(-26 + Ds))/3 + 7*c[6] + 3*c[8], 
     c[5] -> (-5*(-26 + Ds))/4 + (47*c[6] + 21*c[8] - 3*c[9])/4, 
     c[7] -> (-26 + Ds)/6 + (-3*c[6] - c[8] + c[9])/2};

propagators = {R[k[1] - l[5]]*R[k[1] + k[2] - l[5]]*
      R[k[1] + k[2] + k[3] - l[5]]*R[l[5]], R[k[1] + k[2]]*R[k[1] - l[5]]*
      R[k[1] + k[2] - l[5]]*R[l[5]], R[k[2] + k[3]]*R[k[1] - l[5]]*
      R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]], 
     R[k[1] + k[2]]*R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]*
      R[l[5]], R[k[2] + k[3]]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]*
      R[l[5]], R[k[1] + k[2]]^2*R[k[1] + k[2] - l[5]]*R[l[5]], 
     R[k[2] + k[3]]^2*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]]};
 
numerators = {(-8*I)*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] - 
      (8*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] - (4*I)*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*le[5, 1] - (4*I)*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] - (12*I)*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*le[5, 1] - (4*I)*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] + 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + (8*I)*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*le[5, 2] + (4*I)*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + (4*I)*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*le[5, 2] + (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (4*I)*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + (8*I)*ke[1, 3]*ke[3, 4]*
       le[5, 1]*le[5, 2] + (8*I)*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (4*I)*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] - (4*I)*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*le[5, 3] + (4*I)*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] - (4*I)*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*le[5, 3] + (8*I)*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] + 
      (8*I)*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] - (8*I)*ke[2, 1]*ke[2, 4]*
       le[5, 2]*le[5, 3] - (8*I)*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] - 
      (8*I)*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - (8*I)*ke[3, 1]*ke[3, 4]*
       le[5, 2]*le[5, 3] + (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + (8*I)*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*le[5, 4] + (4*I)*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + (8*I)*ke[1, 2]*ke[1, 3]*
       le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       le[5, 1]*le[5, 4] - (8*I)*ke[2, 3]*ke[3, 2]*le[5, 1]*le[5, 4] - 
      (8*I)*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - (8*I)*ke[1, 3]*le[5, 1]*
       le[5, 2]*le[5, 4] + (4*I)*Ds*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 3]*le[5, 1]*
       le[5, 2]*le[5, 4] - (8*I)*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] - 
      (8*I)*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + (4*I)*Ds*ke[1, 2]*le[5, 1]*
       le[5, 3]*le[5, 4] + (8*I)*le[5, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ds*le[5, 1]*le[5, 2]*le[5, 3]*le[5, 4] + 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (2*I)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (4*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + (2*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[2] + k[3]] - (2*I)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (4*I)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (4*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (4*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (4*I)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      I*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + ((26*I)/9)*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[k[1] - l[5]] - (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] - l[5]] - ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] - l[5]] + ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] - l[5]] + ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] - l[5]] - (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] - l[5]] - (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] - l[5]] + (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] - l[5]] + (I/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] - l[5]] + (I/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] - l[5]] - (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] - l[5]] - ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] - l[5]] + (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (2*I)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (2*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((13*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((26*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((13*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((13*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((11*I)/6)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/9)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      ((5*I)/9)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((7*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      ((8*I)/9)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      ((7*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      ((5*I)/9)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/6)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      ((5*I)/9)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      ((26*I)/9)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      ((7*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      ((7*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      I*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] + 
      I*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      I*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      ((3*I)/2)*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/2)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]^2 - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]^2 - 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 + 
      ((8*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((44*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((44*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/9)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/9)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 + 
      ((26*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[6]*ee[1, 4]*
       ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (4*I)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((13*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[1, 3]*ke[1, 2]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/3)*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((13*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[5]*ee[2, 4]*ke[1, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[6]*ee[2, 4]*
       ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/9)*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/9)*Ds*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/6)*c[4]*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[1, 3]*
       ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((13*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[2, 3]*
       ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[1, 3]*
       ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (4*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[4]*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((3*I)/2)*c[6]*ee[2, 3]*ke[3, 4]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/3)*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*c[6]*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*c[6]*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/3)*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((3*I)/2)*c[6]*ee[1, 4]*
       ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*c[4]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((7*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((7*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((26*I)/9)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[1, 4]*ke[3, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 4]*ke[3, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[1, 4]*
       ke[3, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/9)*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[6]*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/9)*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[1, 3]*
       ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/9)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((8*I)/9)*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[6]*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/9)*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[1, 2]*
       ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((26*I)/9)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[2, 3]*ke[3, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[3, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 3]*ke[3, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[1, 3]*ke[3, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 3]*ke[3, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[1, 3]*
       ke[3, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*c[2]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*c[2]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*c[2]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[2]*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[1]*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[1]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*c[2]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]^2 - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]^2 - 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]^2 - 
      (10*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + I*Ds*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[l[5]] + (2*I)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      (2*I)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      (4*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((44*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + ((2*I)/3)*c[4]*ee[3, 4]*
       ke[1, 2]*ke[2, 1]*R[l[5]] - (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[l[5]] - ((17*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      ((47*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((5*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((7*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (8*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + I*Ds*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[l[5]] + ((3*I)/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((3*I)/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (3*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + ((2*I)/3)*c[4]*ee[2, 4]*
       ke[2, 1]*ke[2, 3]*R[l[5]] - ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[l[5]] - ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - (I/2)*c[4]*ee[1, 3]*
       ke[1, 2]*ke[2, 4]*R[l[5]] + ((3*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[l[5]] + (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - (I/2)*c[7]*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[l[5]] + ((5*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[l[5]] + (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      (I/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      ((5*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + (I/2)*c[4]*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[l[5]] - (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + (I/2)*c[7]*ee[3, 4]*
       ke[1, 2]*ke[3, 1]*R[l[5]] - ((7*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[l[5]] + (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      ((44*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - ((5*I)/3)*c[4]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] + ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] + ((7*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + (I/2)*c[9]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] - (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - (I/2)*c[7]*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[l[5]] + (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] - ((13*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + (I/2)*c[4]*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] - (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[l[5]] - ((5*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      I*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + ((7*I)/3)*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[l[5]] - (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      ((47*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((5*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((44*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - ((2*I)/3)*c[4]*ee[1, 2]*
       ke[1, 3]*ke[3, 4]*R[l[5]] + (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[l[5]] + ((17*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      ((34*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((2*I)/9)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((8*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((5*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      ((5*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/18)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - 
      (I/6)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - I*c[4]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[l[5]] + I*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      ((23*I)/9)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      ((29*I)/9)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      ((7*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - (I/2)*c[4]*ee[2, 4]*
       ke[2, 3]*le[5, 1]*R[l[5]] + (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[l[5]] + I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      ((5*I)/9)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + 
      (I/6)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] + 
      (2*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] - (I/2)*c[4]*ee[3, 4]*ke[3, 2]*
       le[5, 1]*R[l[5]] + (I/2)*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] + 
      I*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] - ((5*I)/9)*ee[2, 3]*ke[3, 4]*
       le[5, 1]*R[l[5]] - (I/18)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (I/6)*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (6*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - I*Ds*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[l[5]] - I*c[4]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      I*c[5]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + (2*I)*c[6]*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] + (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + 
      ((3*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + 
      (4*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - I*Ds*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[l[5]] - (I/2)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + 
      I*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - ((7*I)/3)*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[l[5]] + (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + 
      (2*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] - (I/2)*c[4]*ee[3, 4]*ke[3, 1]*
       le[5, 2]*R[l[5]] + (I/2)*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] + 
      I*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] - ((7*I)/3)*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[l[5]] + (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] - 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + (I/3)*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[l[5]] - (I/6)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] + 
      (6*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - I*Ds*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[l[5]] - I*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] + 
      I*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] + (2*I)*c[6]*ee[1, 4]*
       ke[1, 2]*le[5, 3]*R[l[5]] + ((7*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - (2*I)*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[l[5]] + (I/2)*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] - 
      I*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] + ((7*I)/3)*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] + 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] + 
      (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] - (I/2)*c[4]*ee[1, 4]*ke[3, 2]*
       le[5, 3]*R[l[5]] + (I/2)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      I*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] - (2*I)*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[l[5]] - ((3*I)/2)*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + (I/6)*Ds*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[l[5]] - (2*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      I*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + ((29*I)/9)*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[l[5]] - ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      ((23*I)/9)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      ((5*I)/9)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - 
      (I/6)*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      ((5*I)/9)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      ((5*I)/9)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      (I/18)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] - 
      (I/6)*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + 
      ((8*I)/9)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - ((2*I)/3)*c[4]*ee[1, 3]*
       ke[3, 2]*le[5, 4]*R[l[5]] - (I/3)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[l[5]] + (I/3)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + (I/6)*Ds*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[l[5]] + (I/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] - 
      (I/6)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] + ((2*I)/3)*ee[1, 4]*
       ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - (I/3)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[l[5]] + (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[l[5]] + (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/6)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/4)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/2)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/2)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/4)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[l[5]]^2 - (I/4)*c[1]*ee[1, 3]*ee[2, 4]*
       R[l[5]]^2 - (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[l[5]]^2, 
     (-8*I)*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] - (8*I)*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*le[5, 1] - (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + (8*I)*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*le[5, 2] + (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] + (8*I)*ke[1, 2]*ke[3, 4]*
       le[5, 1]*le[5, 3] - (4*I)*Ds*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (8*I)*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + (4*I)*Ds*ke[3, 4]*le[5, 1]*
       le[5, 2]*le[5, 3] + (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + (8*I)*ke[1, 2]*ke[1, 3]*
       le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       le[5, 1]*le[5, 4] - (8*I)*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[1, 3]*le[5, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 3]*le[5, 1]*
       le[5, 2]*le[5, 4] - ((26*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2]] + (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2]] - 
      ((19*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      ((5*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      ((19*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      ((19*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      I*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      I*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/6)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((19*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      I*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      I*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (6*I)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      I*c[4]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      I*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (2*I)*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (6*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((7*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      ((19*I)/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (4*I)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      I*c[4]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (2*I)*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2]] + 
      ((7*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2]] + 
      ((7*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      ((5*I)/9)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      ((8*I)/9)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 - (I/3)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]^2 + (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]^2 - (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - (I/3)*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]^2 + (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + (4*I)*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[2] + k[3]] - (4*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[2] + k[3]] - (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[2] + k[3]] + I*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[2] + k[3]] - (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] + I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] + ((4*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] + (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] - (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] - (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[2] + k[3]] + ((13*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] - l[5]] - (I/18)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((13*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (2*I)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (2*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      I*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      I*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((26*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      I*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (5*I)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((52*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((52*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      ((8*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((52*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((19*I)/6)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((26*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      I*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (5*I)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((52*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((8*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      I*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((13*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      I*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      I*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      ((52*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((7*I)/6)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((5*I)/12)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/3)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (4*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((7*I)/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/3)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((7*I)/6)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/2)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (4*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((11*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((31*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((44*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((65*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/3)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((3*I)/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((52*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/9)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((4*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((4*I)/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/2)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (4*I)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (4*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*c[1]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((38*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((7*I)/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((44*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + (I/6)*c[4]*ee[3, 4]*
       ke[1, 2]*ke[2, 1]*R[l[5]] - (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[l[5]] - ((11*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      ((47*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((5*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((7*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((46*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((8*I)/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((5*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      ((7*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] + (I/2)*c[6]*ee[1, 3]*
       ke[1, 2]*ke[2, 4]*R[l[5]] + (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - (I/2)*c[7]*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[l[5]] + (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[l[5]] + ((5*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      ((5*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - (I/2)*c[4]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[l[5]] + (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - (I/2)*c[7]*ee[1, 2]*
       ke[2, 3]*ke[2, 4]*R[l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[l[5]] + ((13*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      (I/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      I*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + ((13*I)/3)*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[l[5]] - (I/2)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      ((5*I)/2)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      I*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + (I/2)*c[9]*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[l[5]] + ((13*I)/3)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] - (I/6)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      ((3*I)/2)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      ((5*I)/2)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + (I/2)*c[9]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] - ((13*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] + (I/18)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      ((65*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - 
      ((13*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - 
      I*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - (I/2)*c[9]*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] + (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[l[5]] - (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + 
      ((13*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/6)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      ((25*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((13*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((47*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((7*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - (I/2)*c[4]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[l[5]] + (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - (I/2)*c[7]*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[l[5]] - I*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      ((13*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/3)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + I*Ds*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[l[5]] + ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + (I/3)*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      (I/3)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[l[5]] - (I/6)*Ds*ee[2, 3]*ke[2, 4]*
       le[5, 1]*R[l[5]] + ((2*I)/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - 
      (I/3)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + ((4*I)/3)*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] - ((2*I)/3)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[l[5]] + ((5*I)/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((5*I)/6)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] + (I/6)*Ds*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[l[5]] + ((4*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (2*I)*ee[3, 4]*le[5, 1]*le[5, 2]*R[l[5]] - I*Ds*ee[3, 4]*le[5, 1]*
       le[5, 2]*R[l[5]] + ((4*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[l[5]] - ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] - ((4*I)/3)*ee[1, 4]*
       le[5, 2]*le[5, 3]*R[l[5]] + ((2*I)/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*
       R[l[5]] - ((4*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + (I/6)*Ds*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[l[5]] + ((2*I)/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] - 
      (I/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[l[5]] + ((4*I)/3)*ee[1, 3]*
       le[5, 2]*le[5, 4]*R[l[5]] - ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*
       R[l[5]] + ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/6)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/2)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]], 
     (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[2, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*ke[2, 4] + (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 4]*ke[3, 1] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*ke[3, 1] + (16*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[2, 4]*ke[3, 2] - (8*I)*ke[1, 3]*ke[2, 4]*
       ke[3, 1]*ke[3, 2] - (8*I)*ke[2, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 1]*ke[3, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*ke[3, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[3, 1]*ke[3, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*ke[3, 4] + (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] + 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] - (8*I)*ke[2, 1]*ke[2, 3]*
       ke[3, 2]*ke[3, 4] - (8*I)*ke[2, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] - 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 4]*le[5, 1] + (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[2, 4]*le[5, 1] - (8*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + 
      (8*I)*ke[2, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - (8*I)*ke[1, 2]*ke[1, 3]*
       ke[3, 4]*le[5, 1] + (4*I)*Ds*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] - 
      (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*le[5, 1] + (8*I)*ke[2, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[2, 4]*le[5, 2] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*le[5, 2] - (8*I)*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + 
      (4*I)*Ds*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] - 
      (8*I)*ke[1, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + (4*I)*Ds*ke[1, 3]*ke[2, 4]*
       ke[3, 1]*le[5, 2] - (16*I)*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ds*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       ke[3, 4]*le[5, 2] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] - 
      (8*I)*ke[1, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + (4*I)*Ds*ke[1, 3]*ke[3, 1]*
       ke[3, 4]*le[5, 2] - (8*I)*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ds*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (8*I)*ke[1, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - (4*I)*Ds*ke[1, 3]*ke[2, 4]*
       le[5, 1]*le[5, 2] + (8*I)*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ds*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] + 
      (8*I)*ke[1, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - (4*I)*Ds*ke[1, 3]*ke[3, 4]*
       le[5, 1]*le[5, 2] + (8*I)*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ds*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 4]*le[5, 3] + (4*I)*Ds*ke[1, 2]*ke[2, 1]*
       ke[2, 4]*le[5, 3] - (8*I)*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (4*I)*Ds*ke[1, 2]*ke[2, 4]*ke[3, 1]*le[5, 3] + 
      (8*I)*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - (8*I)*ke[1, 2]*ke[2, 1]*
       ke[3, 4]*le[5, 3] + (4*I)*Ds*ke[1, 2]*ke[2, 1]*ke[3, 4]*le[5, 3] - 
      (8*I)*ke[1, 2]*ke[3, 1]*ke[3, 4]*le[5, 3] + (4*I)*Ds*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*le[5, 3] - (8*I)*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[2, 4]*le[5, 1]*le[5, 3] - (4*I)*Ds*ke[1, 2]*ke[2, 4]*
       le[5, 1]*le[5, 3] + (8*I)*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - 
      (4*I)*Ds*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (8*I)*ke[2, 1]*ke[2, 4]*le[5, 2]*le[5, 3] - (4*I)*Ds*ke[2, 1]*ke[2, 4]*
       le[5, 2]*le[5, 3] + (8*I)*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] - 
      (4*I)*Ds*ke[2, 4]*ke[3, 1]*le[5, 2]*le[5, 3] + 
      (8*I)*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - (4*I)*Ds*ke[2, 1]*ke[3, 4]*
       le[5, 2]*le[5, 3] + (8*I)*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (4*I)*Ds*ke[3, 1]*ke[3, 4]*le[5, 2]*le[5, 3] - 
      (8*I)*ke[2, 4]*le[5, 1]*le[5, 2]*le[5, 3] + (4*I)*Ds*ke[2, 4]*le[5, 1]*
       le[5, 2]*le[5, 3] - (8*I)*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (4*I)*Ds*ke[3, 4]*le[5, 1]*le[5, 2]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[2, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[2, 1]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       ke[3, 1]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] - (8*I)*ke[2, 3]*ke[3, 1]*
       ke[3, 2]*le[5, 4] - (8*I)*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*
       le[5, 2]*le[5, 4] - (8*I)*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[1, 3]*ke[3, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 3]*ke[3, 1]*
       le[5, 2]*le[5, 4] - (8*I)*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ds*ke[1, 2]*ke[2, 1]*le[5, 3]*le[5, 4] - 
      (8*I)*ke[1, 2]*ke[3, 1]*le[5, 3]*le[5, 4] + (4*I)*Ds*ke[1, 2]*ke[3, 1]*
       le[5, 3]*le[5, 4] + (8*I)*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ds*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] + 
      (8*I)*ke[3, 1]*le[5, 2]*le[5, 3]*le[5, 4] - (4*I)*Ds*ke[3, 1]*le[5, 2]*
       le[5, 3]*le[5, 4] - (4*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (4*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      I*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] - 
      (2*I)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      (2*I)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      (4*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[2] + k[3]] + 
      ((80*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((17*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((47*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      ((5*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      ((7*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (4*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      I*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      (3*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      ((19*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] - 
      ((5*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      ((19*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      ((5*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      ((7*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      I*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      ((19*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      I*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      ((13*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((47*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((5*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((80*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((17*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((88*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      ((2*I)/9)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((8*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      ((23*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((31*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      ((7*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      I*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      I*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((23*I)/9)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((29*I)/9)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      ((7*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      ((31*I)/9)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/18)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      I*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((31*I)/9)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/18)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] + 
      I*c[4]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*c[5]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*c[6]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (6*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (4*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      ((19*I)/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      I*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((7*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] + 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      I*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      I*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (2*I)*c[6]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((7*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      I*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      ((19*I)/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      I*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (6*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((29*I)/9)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((23*I)/9)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      ((5*I)/9)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((31*I)/9)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      ((8*I)/9)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + (I/6)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]^2 + (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + (I/3)*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - (I/3)*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]^2 - (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      I*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      ((25*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((13*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      ((5*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      ((17*I)/18)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      ((38*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((7*I)/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      I*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((13*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((46*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((8*I)/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      I*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      ((65*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((5*I)/18)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((13*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((47*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      ((5*I)/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      ((5*I)/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((7*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((8*I)/9)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/6)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((11*I)/6)*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((44*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      ((34*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      ((7*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      ((49*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      I*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((5*I)/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/3)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((55*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((26*I)/3)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      I*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      I*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (5*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      I*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((55*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((19*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((14*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((55*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((19*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (6*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      I*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((26*I)/3)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      I*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (5*I)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      I*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((16*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((55*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((16*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((14*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      I*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((4*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (4*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/12)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/6)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/12)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] + (I/3)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - (4*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] - (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] - (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (2*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((47*I)/9)*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/18)*Ds*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/3)*c[6]*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((49*I)/9)*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*c[4]*ee[1, 2]*
       ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((19*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/9)*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[4]*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[5]*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[6]*ee[3, 4]*
       ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((44*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/3)*c[6]*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((13*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/18)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((31*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*c[4]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/6)*c[5]*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((44*I)/9)*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((11*I)/6)*c[6]*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + ((31*I)/9)*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[4]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[6]*ee[1, 3]*
       ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((26*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[3, 4]*ke[3, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[3, 4]*
       ke[3, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((25*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((13*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[1, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[1, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[4]*ee[1, 2]*ke[1, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - I*c[6]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[9]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((41*I)/9)*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[4]*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/9)*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[4]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[6]*ee[1, 3]*
       ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[3]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[2]*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/4)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/12)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + (2*I)*Ds*ee[1, 4]*ke[1, 2]*
       ke[1, 3]*R[l[5]] - (4*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (2*I)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + (4*I)*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[l[5]] + (4*I)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + (4*I)*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[l[5]] - (2*I)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + 
      (4*I)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - (2*I)*Ds*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[l[5]] - (4*I)*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      (2*I)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] - (2*I)*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[l[5]] + (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[l[5]] + (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      I*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]], 
     (-8*I)*ke[1, 2]*ke[1, 3]*ke[3, 4]*le[5, 1] - (8*I)*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*le[5, 1] + (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 4]*le[5, 2] + 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + (8*I)*ke[1, 2]*ke[3, 1]*
       ke[3, 4]*le[5, 3] - (8*I)*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[1, 3]*ke[3, 1]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*
       ke[3, 1]*le[5, 4] - (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 2]*le[5, 4] + (8*I)*ke[1, 2]*ke[1, 3]*
       le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] + 
      (8*I)*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       le[5, 1]*le[5, 4] - (8*I)*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] - 
      (8*I)*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*
       le[5, 2]*le[5, 4] - (8*I)*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (4*I)*Ds*ke[1, 2]*le[5, 1]*le[5, 3]*le[5, 4] + 
      (8*I)*ke[2, 1]*le[5, 2]*le[5, 3]*le[5, 4] - (4*I)*Ds*ke[2, 1]*le[5, 2]*
       le[5, 3]*le[5, 4] - ((26*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2]] + (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      I*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (2*I)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      I*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (2*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      ((19*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((8*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((8*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((19*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      ((5*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((19*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((44*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((11*I)/6)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((31*I)/9)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/6)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] + 
      ((5*I)/9)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      ((7*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((7*I)/6)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] - 
      ((8*I)/9)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/3)*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((7*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] + 
      ((31*I)/9)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*c[5]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/6)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] - 
      ((5*I)/9)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/18)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/3)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      ((7*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((7*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] - 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      I*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      I*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (2*I)*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (4*I)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (4*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      I*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      (6*I)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      I*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (6*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      ((3*I)/2)*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[4]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/2)*c[5]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/6)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      (2*I)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] + 
      I*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 - (I/3)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]^2 + (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]^2 - (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - (I/3)*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]^2 + (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + (4*I)*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[k[2] + k[3]] + (4*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*
       R[k[2] + k[3]] + (4*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (4*I)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (4*I)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/4)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] - l[5]] - 
      ((52*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/9)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] - l[5]] + 
      ((52*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      ((19*I)/6)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((65*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((65*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      ((13*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      I*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((31*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((4*I)/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] - 
      ((31*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((4*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      I*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((8*I)/9)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] - l[5]] - 
      ((31*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((8*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((11*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((31*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((7*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      ((5*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((4*I)/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((4*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      I*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      ((13*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/18)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[2, 4]*ke[1, 3]*
       ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/3)*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/2)*c[6]*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (5*I)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (5*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[2, 4]*ke[1, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[2, 4]*ke[1, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[4]*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((52*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[5]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((8*I)/3)*c[6]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((26*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (4*I)*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*c[4]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*c[5]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[6]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*c[7]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*c[9]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[4]*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 4]*ke[2, 3]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[1, 4]*
       ke[2, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((52*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((8*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - I*c[8]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((13*I)/9)*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/6)*c[4]*ee[1, 3]*
       ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((26*I)/3)*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - I*c[4]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[5]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (5*I)*c[6]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[8]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + I*c[9]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[4]*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[2, 3]*
       ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((26*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 4]*ke[1, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 3]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[2, 3]*ke[3, 4]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 3]*ke[3, 4]*
       le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[1, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + I*Ds*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 4]*ke[1, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 4]*ke[2, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[2, 4]*le[5, 1]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 4]*le[5, 2]*
       le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 3]*ke[1, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[2, 3]*ke[2, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[2, 3]*le[5, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[2, 3]*le[5, 1]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 3]*le[5, 2]*
       le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/6)*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/12)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (4*I)*c[3]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/12)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[2]*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/6)*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[3]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[3]*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (4*I)*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((38*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[l[5]] + ((7*I)/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((25*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((13*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((25*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((13*I)/18)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((38*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((7*I)/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      I*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - ((13*I)/9)*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[l[5]] + (I/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[l[5]] + (I/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      I*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[l[5]] - ((13*I)/9)*ee[1, 2]*
       ke[2, 3]*ke[2, 4]*R[l[5]] + (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[l[5]] + (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + (I/2)*c[4]*ee[3, 4]*ke[1, 2]*
       ke[3, 1]*R[l[5]] - (I/2)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      I*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + (I/2)*c[7]*ee[3, 4]*
       ke[1, 2]*ke[3, 1]*R[l[5]] - (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[l[5]] - ((7*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - (I/2)*c[6]*ee[2, 4]*
       ke[1, 3]*ke[3, 1]*R[l[5]] - ((8*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[l[5]] + (I/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/6)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - 
      (I/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      ((13*I)/3)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      (I/6)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - ((3*I)/2)*c[4]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] + (I/2)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] + ((5*I)/2)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + (I/2)*c[9]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] + ((8*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] - (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/6)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      (2*I)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - (I/2)*c[4]*ee[3, 4]*ke[2, 1]*
       ke[3, 2]*R[l[5]] + (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      I*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - (I/2)*c[7]*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] + (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[l[5]] + ((7*I)/3)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] - 
      (I/6)*Ds*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[l[5]] + (I/2)*c[6]*ee[1, 4]*
       ke[2, 3]*ke[3, 2]*R[l[5]] + ((13*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[l[5]] - (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      ((3*I)/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      ((5*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      I*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + (I/2)*c[9]*ee[1, 3]*
       ke[2, 4]*ke[3, 2]*R[l[5]] + ((47*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[l[5]] - ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((5*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((44*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - (I/6)*c[4]*ee[1, 2]*
       ke[1, 3]*ke[3, 4]*R[l[5]] + (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[l[5]] + ((11*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      ((47*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((7*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((7*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + (I/2)*c[4]*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[l[5]] - (I/2)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[l[5]] - ((5*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      ((5*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/18)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - 
      (I/6)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      ((5*I)/6)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[l[5]] + 
      ((34*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((2*I)/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((4*I)/3)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      ((5*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] + 
      (I/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] - (I/6)*Ds*ee[2, 3]*ke[3, 4]*
       le[5, 1]*R[l[5]] + ((4*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[l[5]] + 
      ((4*I)/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + (I/6)*Ds*ee[1, 3]*ke[3, 4]*
       le[5, 2]*R[l[5]] + ((4*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[l[5]] - 
      ((4*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      (I/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[l[5]] - (I/3)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      (I/6)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + ((4*I)/3)*ee[2, 4]*
       le[5, 1]*le[5, 3]*R[l[5]] - ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*
       R[l[5]] - ((4*I)/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - (2*I)*ee[1, 2]*ke[1, 3]*
       le[5, 4]*R[l[5]] + I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - 
      ((2*I)/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] + 
      (I/3)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - (2*I)*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[l[5]] + I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] - 
      (I/3)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[l[5]] + (I/6)*Ds*ee[2, 3]*ke[3, 1]*
       le[5, 4]*R[l[5]] + (I/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] + ((2*I)/3)*ee[2, 3]*
       le[5, 1]*le[5, 4]*R[l[5]] - (I/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*
       R[l[5]] - ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + (2*I)*ee[1, 2]*le[5, 3]*
       le[5, 4]*R[l[5]] - I*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (I/4)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/2)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]], 
     (-8*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + (8*I)*ke[1, 3]*ke[2, 4]*
       ke[3, 2]*le[5, 1] - (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + 
      (8*I)*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] + (8*I)*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*le[5, 2] + (8*I)*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + (8*I)*ke[2, 3]*ke[3, 1]*
       ke[3, 4]*le[5, 2] - (8*I)*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - 
      (8*I)*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - (8*I)*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*le[5, 3] - (8*I)*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*
       ke[3, 1]*le[5, 4] - (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*
       le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (8*I)*ke[1, 3]*ke[3, 2]*le[5, 1]*le[5, 4] + (4*I)*Ds*ke[1, 3]*ke[3, 2]*
       le[5, 1]*le[5, 4] - (8*I)*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[2, 3]*le[5, 1]*le[5, 2]*le[5, 4] + 
      (8*I)*ke[3, 2]*le[5, 1]*le[5, 3]*le[5, 4] - (4*I)*Ds*ke[3, 2]*le[5, 1]*
       le[5, 3]*le[5, 4] - (4*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (4*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (4*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (4*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((5*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      ((7*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((13*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      ((5*I)/3)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      ((7*I)/3)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      ((13*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((13*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((13*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((13*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((13*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[6]*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((13*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[6]*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      I*c[6]*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      I*c[6]*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      I*c[6]*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*c[6]*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      ((8*I)/9)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/3)*c[6]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      ((31*I)/9)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/18)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*c[5]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/6)*c[6]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      ((8*I)/9)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/3)*c[6]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      I*c[6]*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      I*c[6]*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      I*c[6]*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      I*c[6]*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      ((8*I)/9)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      ((31*I)/9)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/18)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      ((7*I)/6)*c[4]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*c[5]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (I/6)*c[6]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((8*I)/9)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/3)*c[6]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((13*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[6]*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((13*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[6]*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*c[6]*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      ((19*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[6]*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/2)*c[4]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      (I/2)*c[5]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      I*c[6]*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      ((19*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/6)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      (I/6)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + (I/6)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]^2 + (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + (I/3)*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      (I/12)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - (I/3)*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]^2 - (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (I/12)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      ((8*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      ((31*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      ((4*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      ((5*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      I*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      ((5*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((44*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      ((11*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      ((31*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((5*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((31*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      ((4*I)/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] - 
      ((8*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((52*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      I*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((19*I)/3)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      ((5*I)/2)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      ((52*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      ((2*I)/9)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((19*I)/6)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      I*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((31*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((7*I)/6)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((5*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((7*I)/3)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/2)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      ((31*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      ((7*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      ((8*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/9)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/6)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((11*I)/6)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((31*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      ((5*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] - l[5]] - 
      ((5*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((5*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      ((5*I)/6)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      I*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      I*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (4*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] - l[5]] + 
      (4*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] + 
      (4*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] - l[5]] - 
      (4*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (2*I)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (I/4)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*
       ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[6]*ee[2, 4]*
       ke[2, 1]*ke[2, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((8*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((31*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*c[4]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[1, 2]*ke[1, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/3)*c[6]*ee[1, 2]*
       ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[9]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((8*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((11*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((44*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/9)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*
       ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[5]*ee[1, 2]*
       ke[2, 3]*ke[2, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((7*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((13*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/18)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[7]*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[2, 4]*ke[2, 3]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((19*I)/3)*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[4]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[5]*ee[2, 3]*ke[2, 4]*
       ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/2)*c[6]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((13*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/18)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[9]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((44*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[1, 3]*
       ke[2, 4]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[9]*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((26*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*c[4]*ee[3, 4]*ke[3, 1]*
       ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[3, 4]*
       ke[3, 1]*ke[3, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((31*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((4*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[5]*ee[1, 3]*ke[1, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((5*I)/3)*c[6]*ee[1, 3]*
       ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((8*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/3)*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/2)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((5*I)/2)*c[6]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + ((44*I)/9)*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/9)*Ds*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[4]*ee[1, 2]*
       ke[2, 3]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((7*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[8]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/2)*c[9]*ee[1, 2]*ke[2, 3]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((44*I)/9)*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/9)*Ds*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[4]*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - (I/6)*c[5]*ee[2, 3]*ke[3, 1]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((11*I)/6)*c[6]*ee[2, 3]*
       ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((44*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/3)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*c[5]*ee[1, 3]*ke[3, 2]*
       ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - ((7*I)/3)*c[6]*ee[1, 3]*
       ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*c[9]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/6)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((5*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((5*I)/6)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((4*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((4*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      I*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*c[3]*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/4)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/4)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + I*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[1]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*c[2]*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - I*c[3]*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*c[1]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*c[3]*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      ((23*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[l[5]] - 
      ((29*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] + 
      ((7*I)/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      (6*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + I*Ds*ee[1, 4]*ke[1, 2]*
       ke[2, 3]*R[l[5]] + I*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      I*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - (2*I)*c[6]*ee[1, 4]*
       ke[1, 2]*ke[2, 3]*R[l[5]] + I*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[l[5]] - I*c[9]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] - 
      ((13*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] + 
      (I/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((23*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/18)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] + 
      (I/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[l[5]] - 
      ((29*I)/9)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      ((5*I)/18)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] + 
      ((7*I)/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      ((4*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[l[5]] - 
      ((16*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      ((2*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      ((5*I)/6)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      ((2*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[l[5]] + 
      ((29*I)/9)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      ((5*I)/18)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/6)*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[l[5]] + 
      ((23*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/18)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - 
      (I/6)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/6)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[l[5]] + 
      ((13*I)/3)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] - (I/2)*c[4]*ee[2, 4]*
       ke[2, 3]*ke[3, 1]*R[l[5]] + (I/2)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*
       R[l[5]] + ((5*I)/2)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + 
      I*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[l[5]] + ((26*I)/3)*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] - (I/3)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] - I*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      I*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + (5*I)*c[6]*ee[2, 3]*
       ke[2, 4]*ke[3, 1]*R[l[5]] + I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[l[5]] + I*c[9]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[l[5]] + 
      (6*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - I*Ds*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[l[5]] - I*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + 
      I*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] + (2*I)*c[6]*ee[1, 4]*
       ke[1, 3]*ke[3, 2]*R[l[5]] - I*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[l[5]] + I*c[9]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - 
      ((13*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + 
      (I/6)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + (I/2)*c[4]*ee[3, 4]*
       ke[2, 1]*ke[3, 2]*R[l[5]] - (I/2)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*
       R[l[5]] - ((5*I)/2)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] - 
      I*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[l[5]] + ((16*I)/9)*ee[1, 3]*
       ke[2, 4]*ke[3, 2]*R[l[5]] - ((2*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[l[5]] - (I/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      ((7*I)/6)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[l[5]] + 
      ((13*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] - 
      (I/18)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] - 
      (I/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      (I/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      ((2*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[l[5]] + 
      ((29*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((5*I)/18)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] - 
      ((7*I)/6)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((23*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/18)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/6)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/6)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      ((4*I)/3)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[l[5]] - 
      ((26*I)/3)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + 
      (I/3)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] + I*c[4]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[l[5]] - I*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (5*I)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      I*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - I*c[9]*ee[2, 3]*ke[2, 1]*
       ke[3, 4]*R[l[5]] - ((16*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      ((2*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      (I/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      ((7*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] - 
      (I/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[l[5]] + 
      ((16*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((2*I)/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((5*I)/6)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      (I/6)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] + 
      (I/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + ((2*I)/3)*ee[2, 4]*
       ke[1, 3]*le[5, 1]*R[l[5]] - (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*
       R[l[5]] + (I/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[l[5]] - (I/3)*ee[3, 4]*ke[3, 2]*
       le[5, 1]*R[l[5]] + (I/6)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[l[5]] - 
      (I/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + (I/6)*Ds*ee[3, 4]*ke[2, 1]*
       le[5, 2]*R[l[5]] + (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - (I/3)*ee[1, 3]*ke[2, 4]*
       le[5, 2]*R[l[5]] + (I/6)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[l[5]] - 
      (I/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[l[5]] + (I/6)*Ds*ee[3, 4]*ke[3, 1]*
       le[5, 2]*R[l[5]] - (I/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + 
      (I/6)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + ((2*I)/3)*ee[3, 4]*
       le[5, 1]*le[5, 2]*R[l[5]] - (I/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*
       R[l[5]] + (I/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - 
      (I/6)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + (I/3)*ee[1, 2]*ke[2, 4]*
       le[5, 3]*R[l[5]] - (I/6)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[l[5]] + 
      (I/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[l[5]] - (I/6)*Ds*ee[2, 4]*ke[3, 1]*
       le[5, 3]*R[l[5]] - (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      I*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + (I/3)*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[l[5]] - (I/6)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + 
      (I/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[l[5]] + ((2*I)/3)*ee[1, 3]*
       ke[1, 2]*le[5, 4]*R[l[5]] - (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*
       R[l[5]] - ((2*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] - (I/3)*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[l[5]] + (I/6)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[l[5]] - (I/6)*Ds*ee[1, 3]*ke[3, 2]*
       le[5, 4]*R[l[5]] - ((2*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[l[5]] + ((2*I)/3)*ee[1, 2]*
       le[5, 3]*le[5, 4]*R[l[5]] - (I/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*
       R[l[5]] + ((4*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      ((2*I)/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (4*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] + 
      (I/2)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/2)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] - 
      (2*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + 
      ((7*I)/6)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - 
      (I/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*c[2]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      (2*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] + 
      ((7*I)/6)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/12)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/3)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (2*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[l[5]] - 
      ((7*I)/6)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      ((5*I)/12)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] + 
      (I/3)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (4*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[l[5]] - 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*R[l[5]] - 
      (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      I*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/12)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]], 
     (8*I)*ke[1, 2]*ke[3, 4]*le[5, 1]*le[5, 3] - (4*I)*Ds*ke[1, 2]*ke[3, 4]*
       le[5, 1]*le[5, 3] - (8*I)*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (4*I)*Ds*ke[2, 1]*ke[3, 4]*le[5, 2]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[1, 3]*le[5, 1]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[1, 3]*
       le[5, 1]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*le[5, 1]*le[5, 4] - 
      (8*I)*ke[1, 3]*ke[2, 1]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       le[5, 2]*le[5, 4] - (8*I)*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] - 
      ((26*I)/9)*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[6]*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[k[1] + k[2]] - 
      ((52*I)/9)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      ((2*I)/9)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] - 
      ((3*I)/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] + k[2]] + 
      ((52*I)/9)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      ((2*I)/9)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[4]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/3)*c[5]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      ((19*I)/6)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] + k[2]] - 
      ((26*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (3*I)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      ((5*I)/6)*c[6]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] + k[2]] - 
      ((26*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      (3*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] - 
      I*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] + k[2]] + 
      ((26*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      (3*I)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      I*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] + 
      I*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((26*I)/3)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] - 
      (2*I)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      I*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((9*I)/2)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] + k[2]] + 
      ((104*I)/9)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((4*I)/9)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((8*I)/3)*c[4]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      ((16*I)/3)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] + 
      (2*I)*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] + k[2]] - 
      ((26*I)/3)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*c[4]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      I*c[5]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((9*I)/2)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((3*I)/2)*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((26*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      (3*I)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      I*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] - 
      I*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((5*I)/6)*c[6]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[1, 4]*ke[2, 3]*ke[3, 2]*R[k[1] + k[2]] + 
      ((104*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      ((4*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] - 
      ((8*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((16*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      (2*I)*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] + k[2]] + 
      ((52*I)/9)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((2*I)/9)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((4*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      ((26*I)/9)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/9)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[5]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((7*I)/3)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      I*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      I*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((26*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      (3*I)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      I*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] - 
      I*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] + k[2]] + 
      ((26*I)/9)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/9)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*c[4]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/3)*c[5]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((5*I)/6)*c[6]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/2)*c[7]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[8]*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] + k[2]] + 
      ((26*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] - 
      (2*I)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      I*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((9*I)/2)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      ((3*I)/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] + k[2]] + 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      I*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2]] - 
      ((2*I)/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2]] + 
      ((2*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      I*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2]] + 
      ((2*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] - 
      I*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2]] + 
      ((4*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[1] + k[2]] - 
      ((4*I)/3)*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] + 
      ((2*I)/3)*Ds*ee[1, 4]*le[5, 2]*le[5, 3]*R[k[1] + k[2]] - 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] - 
      (I/3)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2]] + 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2]] - 
      ((4*I)/3)*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((2*I)/3)*Ds*ee[2, 3]*le[5, 1]*le[5, 4]*R[k[1] + k[2]] + 
      ((4*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] - 
      ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[1] + k[2]] + 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + (I/12)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2]]^2 - ((4*I)/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 - 
      (I/6)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 + 
      (8*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]^2 - 
      (I/2)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - (I/12)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 - 
      (4*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]^2 + 
      ((7*I)/6)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 + ((2*I)/3)*c[1]*ee[1, 2]*
       ee[3, 4]*R[k[1] + k[2]]^2 - (I/6)*c[2]*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]^2 - (4*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]^2 - 
      I*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (4*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      I*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (4*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/3)*c[2]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (8*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (4*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (2*I)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (4*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (2*I)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] - l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      I*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] + k[2] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      ((2*I)/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] + k[2] - l[5]] - 
      (2*I)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] + k[2] - l[5]] + 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] - l[5]] - 
      I*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] + 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] - l[5]] - 
      (I/6)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 + 
      (I/12)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]^2 + 
      (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]^2 + 
      (I/2)*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 - 
      (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]^2 + 
      (4*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (2*I)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[1] + k[2] + k[3] - l[5]] - 
      (4*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      (2*I)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - ((4*I)/3)*ee[1, 4]*ke[1, 2]*ke[1, 3]*
       R[l[5]] + ((2*I)/3)*Ds*ee[1, 4]*ke[1, 2]*ke[1, 3]*R[l[5]] + 
      ((4*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[l[5]] - 
      ((4*I)/3)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      ((4*I)/3)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[l[5]] - 
      ((4*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((2*I)/3)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[l[5]] + 
      ((4*I)/3)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      ((2*I)/3)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[l[5]] - 
      (2*I)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[l[5]] + I*Ds*ee[3, 4]*ke[1, 2]*
       le[5, 1]*R[l[5]] - ((2*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] + 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[l[5]] - ((2*I)/3)*ee[2, 4]*
       ke[2, 3]*le[5, 1]*R[l[5]] + (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[l[5]] - ((2*I)/3)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + 
      (I/3)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[l[5]] + ((2*I)/3)*ee[1, 4]*
       ke[1, 3]*le[5, 2]*R[l[5]] - (I/3)*Ds*ee[1, 4]*ke[1, 3]*le[5, 2]*
       R[l[5]] + (2*I)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] - 
      I*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[l[5]] + ((2*I)/3)*ee[1, 4]*ke[2, 3]*
       le[5, 2]*R[l[5]] - (I/3)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[l[5]] + ((2*I)/3)*ee[1, 4]*
       ke[1, 2]*le[5, 3]*R[l[5]] - (I/3)*Ds*ee[1, 4]*ke[1, 2]*le[5, 3]*
       R[l[5]] - ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[l[5]] - (2*I)*ee[1, 2]*ke[3, 4]*
       le[5, 3]*R[l[5]] + I*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[l[5]] - 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] + 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[l[5]] - (2*I)*ee[1, 2]*ke[1, 3]*
       le[5, 4]*R[l[5]] + I*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[l[5]] + 
      ((2*I)/3)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - 
      (I/3)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[l[5]] - (2*I)*ee[1, 2]*ke[2, 3]*
       le[5, 4]*R[l[5]] + I*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[l[5]] + 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/6)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[l[5]] - 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[l[5]] + (I/2)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2]]*R[l[5]] - I*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[l[5]] + 
      (I/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/6)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] + 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      I*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] - 
      (I/6)*ee[1, 4]*ee[2, 3]*R[l[5]]^2 + (I/12)*Ds*ee[1, 4]*ee[2, 3]*
       R[l[5]]^2 + (I/6)*ee[1, 3]*ee[2, 4]*R[l[5]]^2 - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[l[5]]^2 + (I/2)*ee[1, 2]*ee[3, 4]*
       R[l[5]]^2 - (I/4)*Ds*ee[1, 2]*ee[3, 4]*R[l[5]]^2, 
     (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[2, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 1]*
       ke[2, 3]*ke[2, 4] + (8*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[2, 4]*ke[3, 1] - 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[2, 4]*ke[3, 2] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       ke[2, 4]*ke[3, 2] - (8*I)*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (4*I)*Ds*ke[1, 3]*ke[2, 4]*ke[3, 1]*ke[3, 2] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*ke[3, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 1]*
       ke[2, 3]*ke[3, 4] + (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[3, 1]*ke[3, 4] - 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*ke[3, 4] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       ke[3, 2]*ke[3, 4] - (8*I)*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] + 
      (4*I)*Ds*ke[1, 3]*ke[3, 1]*ke[3, 2]*ke[3, 4] - 
      (8*I)*ke[1, 2]*ke[2, 3]*ke[2, 4]*le[5, 1] + (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       ke[2, 4]*le[5, 1] + (8*I)*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (4*I)*Ds*ke[1, 3]*ke[2, 4]*ke[3, 2]*le[5, 1] - 
      (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 4]*le[5, 1] + (4*I)*Ds*ke[1, 2]*ke[2, 3]*
       ke[3, 4]*le[5, 1] + (8*I)*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (4*I)*Ds*ke[1, 3]*ke[3, 2]*ke[3, 4]*le[5, 1] - 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[2, 4]*le[5, 2] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*
       ke[2, 4]*le[5, 2] - (8*I)*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] + 
      (4*I)*Ds*ke[2, 3]*ke[2, 4]*ke[3, 1]*le[5, 2] - 
      (8*I)*ke[2, 1]*ke[2, 3]*ke[3, 4]*le[5, 2] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*
       ke[3, 4]*le[5, 2] - (8*I)*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (4*I)*Ds*ke[2, 3]*ke[3, 1]*ke[3, 4]*le[5, 2] + 
      (8*I)*ke[2, 3]*ke[2, 4]*le[5, 1]*le[5, 2] - (4*I)*Ds*ke[2, 3]*ke[2, 4]*
       le[5, 1]*le[5, 2] + (8*I)*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] - 
      (4*I)*Ds*ke[2, 3]*ke[3, 4]*le[5, 1]*le[5, 2] + 
      (8*I)*ke[2, 1]*ke[2, 4]*ke[3, 2]*le[5, 3] - (4*I)*Ds*ke[2, 1]*ke[2, 4]*
       ke[3, 2]*le[5, 3] + (8*I)*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] - 
      (4*I)*Ds*ke[2, 4]*ke[3, 1]*ke[3, 2]*le[5, 3] + 
      (8*I)*ke[2, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - (4*I)*Ds*ke[2, 1]*ke[3, 2]*
       ke[3, 4]*le[5, 3] + (8*I)*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (4*I)*Ds*ke[3, 1]*ke[3, 2]*ke[3, 4]*le[5, 3] - 
      (8*I)*ke[2, 4]*ke[3, 2]*le[5, 1]*le[5, 3] + (4*I)*Ds*ke[2, 4]*ke[3, 2]*
       le[5, 1]*le[5, 3] - (8*I)*ke[3, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (4*I)*Ds*ke[3, 2]*ke[3, 4]*le[5, 1]*le[5, 3] + 
      (8*I)*ke[1, 2]*ke[2, 1]*ke[2, 3]*le[5, 4] - (4*I)*Ds*ke[1, 2]*ke[2, 1]*
       ke[2, 3]*le[5, 4] + (8*I)*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (4*I)*Ds*ke[1, 2]*ke[2, 3]*ke[3, 1]*le[5, 4] - 
      (8*I)*ke[1, 3]*ke[2, 1]*ke[3, 2]*le[5, 4] + (4*I)*Ds*ke[1, 3]*ke[2, 1]*
       ke[3, 2]*le[5, 4] - (8*I)*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] + 
      (4*I)*Ds*ke[1, 3]*ke[3, 1]*ke[3, 2]*le[5, 4] - 
      (8*I)*ke[2, 1]*ke[2, 3]*le[5, 2]*le[5, 4] + (4*I)*Ds*ke[2, 1]*ke[2, 3]*
       le[5, 2]*le[5, 4] - (8*I)*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (4*I)*Ds*ke[2, 3]*ke[3, 1]*le[5, 2]*le[5, 4] + 
      (8*I)*ke[2, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - (4*I)*Ds*ke[2, 1]*ke[3, 2]*
       le[5, 3]*le[5, 4] + (8*I)*ke[3, 1]*ke[3, 2]*le[5, 3]*le[5, 4] - 
      (4*I)*Ds*ke[3, 1]*ke[3, 2]*le[5, 3]*le[5, 4] + 
      ((20*I)/9)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((2*I)/9)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[2] + k[3]] + 
      ((28*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      (2*I)*c[4]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      I*c[5]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      ((9*I)/2)*c[6]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[2] + k[3]] - 
      ((32*I)/3)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      (3*I)*c[6]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      I*c[7]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] - 
      I*c[8]*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[2] + k[3]] + 
      ((26*I)/9)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      (I/9)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[5]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[6]*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[2] + k[3]] + 
      ((20*I)/9)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      ((2*I)/9)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      ((5*I)/6)*c[6]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[2] + k[3]] + 
      ((28*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (2*I)*c[4]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      I*c[5]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((9*I)/2)*c[6]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      I*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[2] + k[3]] + 
      ((58*I)/9)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      ((5*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((19*I)/6)*c[6]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[8]*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[2] + k[3]] - 
      ((28*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] + 
      (2*I)*c[4]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      I*c[5]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      ((9*I)/2)*c[6]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[8]*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[2] + k[3]] - 
      ((20*I)/9)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((2*I)/9)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((52*I)/9)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      ((2*I)/9)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[4]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((19*I)/6)*c[6]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[8]*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[2] + k[3]] - 
      ((32*I)/3)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      ((4*I)/3)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      (3*I)*c[6]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      I*c[7]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] - 
      I*c[8]*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[2] + k[3]] + 
      ((32*I)/3)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] - 
      ((4*I)/3)*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      (3*I)*c[6]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      I*c[7]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      I*c[8]*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[2] + k[3]] + 
      ((52*I)/9)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((2*I)/9)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[4]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((19*I)/6)*c[6]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((3*I)/2)*c[8]*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((32*I)/9)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      ((4*I)/9)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[5]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      ((7*I)/3)*c[6]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      I*c[7]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      I*c[8]*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[2] + k[3]] - 
      ((26*I)/9)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      (I/9)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[5]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((4*I)/3)*c[6]*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[2] + k[3]] - 
      ((28*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      (2*I)*c[4]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      I*c[5]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((9*I)/2)*c[6]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[8]*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((20*I)/9)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((2*I)/9)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/3)*c[5]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((5*I)/6)*c[6]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      (I/2)*c[7]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[8]*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((20*I)/3)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      (3*I)*c[6]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*c[7]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*c[8]*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      ((32*I)/9)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((4*I)/9)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*c[4]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*c[5]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      ((7*I)/3)*c[6]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      I*c[7]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] + 
      I*c[8]*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] + 
      I*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[2] + k[3]] - 
      ((58*I)/9)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((5*I)/9)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[4]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/3)*c[5]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((19*I)/6)*c[6]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      (I/2)*c[7]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] - 
      ((3*I)/2)*c[8]*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[3, 4]*ke[1, 2]*le[5, 1]*R[k[2] + k[3]] - 
      ((4*I)/3)*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[2, 4]*ke[1, 3]*le[5, 1]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[2] + k[3]] + 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] - 
      I*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[2] + k[3]] + 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] - 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[2] + k[3]] - 
      ((4*I)/3)*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[3, 4]*le[5, 1]*le[5, 2]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[2] + k[3]] - 
      (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] + 
      I*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[2, 4]*le[5, 1]*le[5, 3]*R[k[2] + k[3]] - 
      ((4*I)/3)*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[1, 3]*ke[1, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[1, 2]*ke[1, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[2] + k[3]] - 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] + 
      I*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      (I/3)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((2*I)/3)*Ds*ee[1, 3]*le[5, 2]*le[5, 4]*R[k[2] + k[3]] - 
      ((4*I)/3)*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((2*I)/3)*Ds*ee[1, 2]*le[5, 3]*le[5, 4]*R[k[2] + k[3]] + 
      ((4*I)/3)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      ((4*I)/3)*c[1]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (I/3)*c[2]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      (8*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      I*c[1]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (4*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] - 
      I*c[1]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      (4*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[1] + k[2]]*R[k[2] + k[3]] + 
      ((7*I)/6)*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      (I/4)*Ds*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 + ((2*I)/3)*c[1]*ee[1, 4]*
       ee[2, 3]*R[k[2] + k[3]]^2 - (I/6)*c[2]*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]^2 - (4*I)*c[3]*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]^2 - 
      (I/2)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - (I/12)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[2] + k[3]]^2 + (I/3)*c[1]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 + 
      (I/6)*c[2]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 - 
      (4*I)*c[3]*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]^2 + 
      (I/2)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + (I/12)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]^2 - ((4*I)/3)*c[1]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 - 
      (I/6)*c[2]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 + 
      (8*I)*c[3]*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]^2 - 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 1]*ke[2, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      ((4*I)/3)*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] - 
      ((2*I)/3)*Ds*ee[2, 4]*ke[2, 3]*ke[3, 1]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[3, 4]*ke[2, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*R[k[1] - l[5]] - 
      ((4*I)/3)*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*Ds*ee[3, 4]*ke[3, 1]*ke[3, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*R[k[1] - l[5]] - 
      (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*R[k[1] - l[5]] - 
      (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      I*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] + 
      I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] - 
      I*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*R[k[1] - l[5]] + 
      ((2*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] - 
      (I/3)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*R[k[1] - l[5]] + 
      (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      I*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*R[k[1] - l[5]] - 
      ((2*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] + 
      (I/3)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*R[k[1] - l[5]] - 
      I*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*R[k[1] - l[5]] + 
      (I/2)*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]^2 - (I/4)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[1] - l[5]]^2 + (I/6)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]^2 - 
      (I/12)*Ds*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]^2 - 
      (I/6)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]^2 + (I/12)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] - l[5]]^2 - (4*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] - l[5]] - (4*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] - l[5]] - (4*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] - (4*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] - l[5]] + (4*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] + (4*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (2*I)*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] - l[5]] - (4*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] - (4*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + (2*I)*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] - l[5]] + I*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] - l[5]] - I*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] - l[5]] + ((2*I)/3)*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[2, 4]*ke[1, 3]*ke[2, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 3]*ke[1, 2]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[2, 1]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[3, 4]*ke[1, 2]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[2, 4]*ke[1, 3]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[2, 4]*ke[3, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ds*ee[1, 4]*ke[1, 3]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 3]*ke[2, 4]*ke[3, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 3]*ke[1, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 2]*ke[1, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[2, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[2, 3]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[3, 1]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 3]*ke[3, 2]*ke[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[2, 4]*ke[2, 3]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ds*ee[2, 3]*ke[2, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[3, 4]*ke[3, 2]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ds*ee[2, 3]*ke[3, 4]*le[5, 1]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[3, 4]*ke[2, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (2*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + I*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 3]*ke[2, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[3, 4]*ke[3, 1]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 3]*ke[3, 4]*le[5, 2]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[2, 4]*ke[2, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[2, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[2, 4]*ke[3, 1]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[3, 4]*le[5, 3]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[2, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - ((2*I)/3)*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*Ds*ee[1, 2]*ke[2, 3]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + (2*I)*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*Ds*ee[2, 3]*ke[3, 1]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] + ((2*I)/3)*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*Ds*ee[1, 3]*ke[3, 2]*le[5, 4]*
       R[k[1] + k[2] + k[3] - l[5]] - I*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/3)*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/6)*Ds*ee[1, 3]*ee[2, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/3)*ee[1, 2]*ee[3, 4]*R[k[2] + k[3]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/6)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[2] + k[3]]*R[k[1] + k[2] + k[3] - l[5]] + 
      I*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - (I/3)*ee[1, 3]*ee[2, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/6)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/3)*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] - 
      (I/6)*Ds*ee[1, 2]*ee[3, 4]*R[k[1] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] - I*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] - l[5]]*R[k[1] + k[2] + k[3] - l[5]] + 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*
       R[k[1] + k[2] + k[3] - l[5]] + (I/2)*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/4)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[1] + k[2] + k[3] - l[5]]^2 + (I/6)*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/12)*Ds*ee[1, 3]*ee[2, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (I/6)*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 + (I/12)*Ds*ee[1, 2]*ee[3, 4]*
       R[k[1] + k[2] + k[3] - l[5]]^2 - (4*I)*ee[1, 4]*ke[1, 2]*ke[2, 3]*
       R[l[5]] + (2*I)*Ds*ee[1, 4]*ke[1, 2]*ke[2, 3]*R[l[5]] + 
      (4*I)*ee[1, 4]*ke[1, 3]*ke[3, 2]*R[l[5]] - (2*I)*Ds*ee[1, 4]*ke[1, 3]*
       ke[3, 2]*R[l[5]] + (4*I)*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - 
      (2*I)*Ds*ee[1, 4]*ke[2, 3]*le[5, 2]*R[l[5]] - (4*I)*ee[1, 4]*ke[3, 2]*
       le[5, 3]*R[l[5]] + (2*I)*Ds*ee[1, 4]*ke[3, 2]*le[5, 3]*R[l[5]] + 
      I*ee[1, 4]*ee[2, 3]*R[k[2] + k[3]]*R[l[5]] - (I/2)*Ds*ee[1, 4]*ee[2, 3]*
       R[k[2] + k[3]]*R[l[5]] - I*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] - l[5]]*R[l[5]] + 
      (2*I)*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      I*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] - l[5]]*R[l[5]] - 
      I*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]] + 
      (I/2)*Ds*ee[1, 4]*ee[2, 3]*R[k[1] + k[2] + k[3] - l[5]]*R[l[5]]};
  
Attributes[ee] = {Orderless};
Attributes[R] = {Orderless};

